MiCS: Near-linear Scaling for Training Gigantic Model on Public Cloud

Existing general purpose frameworks for gigantic model training, i.e., dense models with billions of parameters, cannot scale efficiently on cloud environment with various networking conditions due to large communication overheads. In this paper, we propose MiCS, which Minimizes the Communication Scale to bring down communication overhead. Specifically, by decreasing the number of participants in a communication collective, MiCS can utilize heterogeneous network bandwidth, reduce network traffic over slower links, reduce the latency of communications for maintaining high network bandwidth utilization, and amortize expensive global gradient synchronization overhead. Our evaluation on AWS shows that the system throughput of MiCS is up to 2.89$\times$ that of the state-of-the-art large model training systems. MiCS achieves near-linear scaling efficiency, which is up to 1.27$\times$ that of DeepSpeed. MiCS allows us to train a proprietary model with 100 billion parameters on 512 GPUs with 99.4% weak-scaling efficiency, and it is able to saturate over 54.5% theoretical computation power of each GPU on a public cloud with less GPU memory and more restricted networks than DGX-A100 clusters.

==> strip_latex.py <==
import re
import argparse

def get_args():
    arg_parser = argparse.ArgumentParser()
    arg_parser.add_argument('--file')

    args = arg_parser.parse_args()
    return args

def remove_comments(lines):
    processed = []
    for l in lines:
        if l.startswith('%'):
            pass
        else:
            processed.append(l)
    return processed

def remove_block(lines, begin_pattern, end_pattern):
    processed = []
    i = 0
    while i < len(lines):
        if lines[i].startswith(begin_pattern):
            # continue pass until \end{figure} or \end{figure*}
            while i < len(lines) and not lines[i].startswith(end_pattern):
                i+=1
        else:
            processed.append(lines[i])
        i+=1
    
    return processed

def remove_fig(lines):
    lines = remove_block(lines, '\\begin{figure}', '\\end{figure}')
    lines = remove_block(lines, "\\begin{figure*}", '\\end{figure*}')

    return lines

def remove_iffalse(lines):
    lines = remove_block(lines, '\\iffalse', '\\fi')
    return lines

def remove_table(lines):
    lines = remove_block(lines, '\\begin{table}', '\\end{table}')
    lines = remove_block(lines, '\\begin{table*}', '\\end{table*}')
    return lines

def remove_itemize(lines):
    processed = []
    for l in lines:
        if l.strip().startswith('\\begin{itemize}') or \
            l.strip().startswith('\\begin{itemize*}') or \
                l.strip().startswith('\\end{itemize}') or \
                    l.strip().startswith('\\end{itemize*}'):
                    processed.append('')
        else:
            processed.append(l)
    return processed

def strip_whitespaces(lines):
    processed = []
    for l in lines:
        processed.append(l.strip())
    return processed

def replace_ref_withXXX(lines):
    processed = []
    for l in lines:
        processed.append(re.sub(r"\\ref{fig:.*?}", "XX", l))
    return processed

def join_text_block(lines):
    groups = []

    start_group = False
    g = []
    for l in lines:
        if l.strip() != '' and start_group == False:
            start_group = True
        
        if start_group:
            g.append(l)
        
        if start_group and l.strip() == '':
            # end this group
            groups.append(g)
            g = []
            start_group = False
    
    processed = []
    for g in groups:
        processed.append(" ".join(g))
        processed.append('')
    return processed

def gen_replace_sysname(sysname):

    def _fn(lines):
        processed = []
        for l in lines:
            processed.append(re.sub(r"\\sysname", sysname, l))
        return processed
    return _fn

def gen_remove_decorator(pattern):
    pattern_str = "\\\\" + pattern + "{(.*?)}"
    def _fn(lines):
        processed = []
        for l in lines:
            processed.append(re.sub(pattern_str, r"\1", l))
        return processed

    return _fn

def remove_citation(lines):
    processed = []
    for l in lines:
        n = re.sub(r"~\\cite{.*?}", "", l)
        n = re.sub(r'\\cite{.*?}', "", n)
        processed.append(n)
    return processed

def gen_replace_fn(match_str, replace_str):

    def _fn(lines):
        p = []
        for l in lines:
            n = re.sub(match_str, replace_str, l)
            p.append(n)
        return p

    return _fn


def main():
    args = get_args()

    filters = [strip_whitespaces, 
                remove_iffalse,
                remove_itemize,
                remove_comments, 
                remove_fig, 
                remove_table,
                join_text_block,
                replace_ref_withXXX,
                gen_replace_sysname("SDCC"),
                gen_remove_decorator("parabf"),
                gen_remove_decorator("zhen"),
                gen_remove_decorator("textbf"),
                gen_remove_decorator("emph"),
                gen_remove_decorator("texttt"),
                gen_remove_decorator("paraf"),
                gen_remove_decorator('zhihao'),
                remove_citation,
                gen_replace_fn(r"\$\\times\$", " times"),
                gen_replace_fn(r"\\%", "%"),
                gen_replace_fn(r"\$(.*?)\$", r"\1"),
                gen_replace_fn(r"\\ref{tab:.*?}", 'XXX'),
                gen_replace_fn(r"\\ref{code:.*?}", 'XXX'),
                gen_replace_fn(r"\\S\\ref{.*?}", "section-XX"),
                gen_replace_fn(r"\\verb\+.*?\+", "XXX-function")]

    with open(args.file) as ifile:
        lines = ifile.readlines()

        after_filters = lines
        for f in filters:
            after_filters = f(after_filters)
        
        for x in after_filters:
            print(x)


if __name__ == "__main__":
    main()



==> tflops.py <==
#!/usr/bin/env python3

def tflops_cal(hidden_size, nlayers, tput, n_gpus,
               seq_len=512, micro_bs=8,vocab_size =32008):
    F = 96 * tput * seq_len * nlayers * (hidden_size**2) * \
         (1 + (seq_len / (6 * hidden_size)) + (vocab_size / (16 * nlayers * hidden_size)))
    gflops_per_sec = F / 1e9 / n_gpus
    print(f'{gflops_per_sec / 1e3} TFLOPS')

# def tflops_cal(hidden_size, nlayers, tput, n_gpus,
#                seq_len=512, micro_bs=8,vocab_size =32008):
#     # in seconds
#     batch_time = n_gpus * micro_bs / tput

#     d_self_atten = 12 * hidden_size**2 + 4 * hidden_size # ignoreed the bias
#     dv = hidden_size * vocab_size

#     d = d_self_atten * nlayers + dv

#     flops = 8 * d * seq_len * micro_bs

#     flops_per_sec = flops / batch_time

#     gflops_per_sec = flops_per_sec / 1e9
#     print(f'{gflops_per_sec / 1e3} TFLOPS')

def zero2d_tflops():
    # ZeRO2d
    # 10B
    print('='* 10, 'ZeRO2d')
    print("10B, 16GPUs")
    tflops_cal(2560, 127, 21.2, 16)
    print()

    print("10B, 32GPUs")
    tflops_cal(2560, 127, 42.24, 32)
    print()

    print("10B, 64GPUs")
    tflops_cal(2560, 127, 84.79, 64)
    print()

    print("10B, 128GPUs")
    tflops_cal(2560, 127, 165.39, 128)
    print()

    # 15B
    print("15B, 16GPUs")
    tflops_cal(2560, 190, 12.33, 16)
    print()

    print("15B, 32GPUs")
    tflops_cal(2560, 190, 24.56, 32)
    print()

    print("15B, 64GPUs")
    tflops_cal(2560, 190, 48.46, 64)
    print()

    print("15B, 128GPUs")
    tflops_cal(2560, 190, 97.16, 128)
    print()

    # 20B
    print("20B, 16GPUs")
    tflops_cal(5120, 64, 6.8, 16)
    print()

    print("20B, 32GPUs")
    tflops_cal(5120, 64, 18.8, 32)
    print()

    print("20B, 64GPUs")
    tflops_cal(5120, 64, 35, 64)
    print()

    print("20B, 128GPUs")
    tflops_cal(5120, 64, 57, 128)
    print()

    # 50B
    # print("50B, 16GPUs")
    # tflops_cal(8192, 62, 0, 16)

    # print("50B, 32GPUs")
    # tflops_cal(8192, 62, 0, 32)

    print("50B, 64GPUs")
    tflops_cal(8192, 62, 13.86, 64)
    print()

    print("50B, 128GPUs")
    tflops_cal(8192, 62, 27.13, 128)
    print()

def zero3_tflops():
    # ZeRO3
    print('=' * 10, 'ZeRO3')
    # 10B
    print("10B, 16GPUs")
    tflops_cal(2560, 127, 8.53, 16)
    print()

    print("10B, 32GPUs")
    tflops_cal(2560, 127, 18.3, 32)
    print()

    print("10B, 64GPUs")
    tflops_cal(2560, 127, 32.09, 64)
    print()

    print("10B, 128GPUs")
    tflops_cal(2560, 127, 51.104, 128)
    print()

    # 15B
    print("15B, 16GPUs")
    tflops_cal(2560, 190, 5.56, 16)
    print()

    print("15B, 32GPUs")
    tflops_cal(2560, 190, 12.15, 32)
    print()

    print("15B, 64GPUs")
    tflops_cal(2560, 190, 20.93, 64)
    print()

    print("15B, 128GPUs")
    tflops_cal(2560, 190, 34.44, 128)
    print()

    # 20B
    print("20B, 16GPUs")
    tflops_cal(5120, 64, 4.63, 16)
    print()

    print("20B, 32GPUs")
    tflops_cal(5120, 64, 10.13, 32)
    print()

    print("20B, 64GPUs")
    tflops_cal(5120, 64, 19.86, 64)
    print()

    print("20B, 128GPUs")
    tflops_cal(5120, 64, 36.17, 128)
    print()

    # 50B
    # print("50B, 16GPUs")
    # tflops_cal(8192, 62, 0, 16)

    # print("50B, 32GPUs")
    # tflops_cal(8192, 62, 0, 32)

    print("50B, 64GPUs")
    tflops_cal(8192, 62, 8.251, 64)
    print()

    print("50B, 128GPUs")
    tflops_cal(8192, 62, 15.71, 128)
    print()

def main():
    """"""
    zero2d_tflops()
    zero3_tflops()

    # tflops_cal(8192, 62, 28, 64)

if __name__ == "__main__":
    main()

